Estimation of high dimensional Gamma convolutions through random projections

Multivariate generalized Gamma convolutions are distributions defined by a convolutional semi-parametric structure. Their flexible dependence structures, the marginal possibilities and their useful convolutional expression make them appealing to the practitioner. However, fitting such distributions when the dimension gets high is a challenge. We propose stochastic estimation procedures based on the approximation of a Laguerre integrated square error via (shifted) cumulants approximation, evaluated on random projections of the dataset. Through the analysis of our loss via tools from Grassmannian cubatures, sparse optimization on measures and Wasserstein gradient flows, we show the convergence of the stochastic gradient descent to a proper estimator of the high dimensional distribution. We propose several examples on both low and high-dimensional settings.

==> diffscript.sh <==
#!/bin/bash    
newtag=`git name-rev --tags --name-only $(git rev-parse HEAD) | sed 's|\([^\^]*\)\(\^0\)$|\1|g'`
if [[ "$newtag" == undefined ]];then
    # then the current version has no tag
    newtag=`git describe`
    oldtag=`git tag --list | sort -V | tail -n1`
else
    oldtag=`git tag --list | sort -V | tail -n2 | head -n1`
fi
git checkout $oldtag
file=`latexpand paper.tex`
git checkout $newtag
echo "$file" > oldpaper.tex
latexpand paper.tex > newpaper.tex
if [[ $(uname -o) == Msys ]];then # different command on my local windows machine. 
    C:/latexdiff/bin/latexdiff -t UNDERLINE --verbose --no-links --flatten --config="PICTUREENV=(?:picture|DIFnomarkup|align|tabular|tabu)[\w\d*@]*" oldpaper.tex newpaper.tex > diff.tex
else # command for a general linux machine where the path is OK. 
    latexdiff -t UNDERLINE --verbose --no-links --flatten --config="PICTUREENV=(?:picture|DIFnomarkup|align|tabular|tabu)[\w\d*@]*" oldpaper.tex newpaper.tex > diff.tex
fi
sed -i 's/\\begin{document}/\\usepackage{draftwatermark} \\SetWatermarkText{Diff from '"$oldtag"' to '"$newtag"'} \\SetWatermarkAngle{0} \\SetWatermarkScale{0.1} \\SetWatermarkVerCenter{.05\\textheight} \\SetWatermarkLightness{0.8} \\begin{document}/' diff.tex
latexmk -pdf -f -interaction=nonstopmode diff.tex
latexmk -pdf -f -interaction=nonstopmode paper.tex
if [[ $(uname -o) == Msys ]];then # different command on my local windows machine. 
    mv diff.pdf mydiff.pdf
    rm newpaper.* oldpaper.* diff.*
    mv mydiff.pdf diff.pdf
fi
